Spinning particles in general relativity: Momentum-velocity relation for the Mathisson-Pirani spin condition

The Mathisson-Papapetrou-Dixon (MPD) equations, providing the "pole-dipole" description of spinning test particles in general relativity, have to be supplemented by a condition specifying the worldline that will represent the history of the studied body. It has long been thought that the Mathisson-Pirani (MP) spin condition -- unlike other major choices made in the literature -- does not yield an explicit momentum-velocity relation. We derive here the desired (and very simple) relation and show that it is in fact equivalent to the MP condition. We clarify the apparent paradox between the existence of such a definite relation and the known fact that the MP condition is degenerate (does not specify a unique worldline), thus shedding light on some conflicting statements made in the literature. We then show how, for a given body, this spin condition yields infinitely many possible representative worldlines, and derive a detailed method how to switch between them in a curved spacetime. The MP condition is a convenient choice in situations when it is easy to recognize its "non-helical" solution, as exemplified here by bodies in circular orbits and in radial fall in the Schwarzschild spacetime.

==> anc/CircularOrbits.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    246462,       5964]
NotebookOptionsPosition[    243718,       5862]
NotebookOutlinePosition[    244061,       5877]
CellTagsIndexPosition[    244018,       5874]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Circular orbits in the Schwarzschild spacetime under the Mathisson-Pirani \
spin condition\
\>", "Title",
 CellChangeTimes->{{3.569151093286511*^9, 3.569151117924161*^9}, {
  3.7138654763428297`*^9, 3.713865530327918*^9}, {3.7139015831592636`*^9, 
  3.7139015834532804`*^9}},
 Background->RGBColor[0, 1, 1]],

Cell[TextData[{
 StyleBox["Equation to be solved: Eq. (68), ", "Subtitle"],
 StyleBox[Cell[BoxData[
  RowBox[{
   RowBox[{
    SuperscriptBox["ma", "r"], "+", 
    RowBox[{
     SubsuperscriptBox["DP", "hid", "r"], "/", "d\[Tau]"}], "-", 
    SuperscriptBox["F", "r"]}], "=", "0"}]], "Subtitle",
  CellChangeTimes->{{3.68712954191807*^9, 3.687129622858699*^9}, {
   3.6871296546025147`*^9, 3.687129695625861*^9}, {3.6871297352111254`*^9, 
   3.6871297485388875`*^9}, {3.7138151024178305`*^9, 
   3.7138151210248947`*^9}, {3.7138183450682993`*^9, 
   3.7138183451793056`*^9}}], "Subtitle"]
}], "Title",
 CellChangeTimes->{{3.569151093286511*^9, 3.569151117924161*^9}, {
  3.7138654763428297`*^9, 3.713865530327918*^9}, {3.7138655807258005`*^9, 
  3.713865655587082*^9}, {3.7222997561366186`*^9, 3.722299775714739*^9}, {
  3.730072968867114*^9, 3.730072969193133*^9}},
 Background->RGBColor[0, 1, 1]],

Cell[TextData[{
 StyleBox["Notation:",
  FontSize->16,
  FontWeight->"Bold"],
 StyleBox[" below we shall denote indices ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["a", "r"], TraditionalForm]],
  FontSize->16],
 StyleBox["  by ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["a", "r"], TraditionalForm]],
  FontSize->16],
 StyleBox[" \[Congruent] ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   OverscriptBox["a", "r"], TraditionalForm]],
  FontSize->16]
}], "Text",
 CellChangeTimes->{{3.722299693527038*^9, 3.7222997408987474`*^9}, {
  3.7222997846382494`*^9, 3.7222998938624964`*^9}, {3.722299925134285*^9, 
  3.7222999513657856`*^9}, {3.72230034797147*^9, 3.722300365178454*^9}, {
  3.722378777967395*^9, 3.7223787828206725`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Radial component of acceleration, Eq. (65): ", \
"Subsubtitle"]], "Title",
 CellChangeTimes->{{3.569151093286511*^9, 3.569151117924161*^9}, {
  3.7138654763428297`*^9, 3.713865530327918*^9}, {3.7138655807258005`*^9, 
  3.713865655587082*^9}, {3.713866420035806*^9, 3.713866444810223*^9}, {
  3.722299033193269*^9, 3.7222990659871445`*^9}, {3.7300729827899103`*^9, 
  3.730072982871915*^9}},
 Background->RGBColor[0, 1, 1]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["a", "r"], TraditionalForm]],
  FontSize->18],
 StyleBox[" ",
  FontSize->18],
 Cell[BoxData[
  FormBox["\[Congruent]", TraditionalForm]],
  FontSize->18],
 StyleBox[" ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   OverscriptBox["a", "r"], TraditionalForm]],
  FontSize->18],
 StyleBox["  =  ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "M"}], "-", "r"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"M", "-", 
        RowBox[{
         SuperscriptBox["r", "3"], 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        OverscriptBox["U", "0"], ")"}], "2"]}], 
     SuperscriptBox["r", "3"]]}], TraditionalForm]],
  FontSize->18],
 "\n"
}], "Text",
 CellChangeTimes->{{3.7223004249778748`*^9, 3.7223006798694534`*^9}, {
   3.7223007763329706`*^9, 3.7223007832843685`*^9}, 3.7223008483410892`*^9}],

Cell[TextData[StyleBox["Now,",
 FontSize->16]], "Text",
 CellChangeTimes->{{3.7223788465473175`*^9, 3.7223788471313505`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["U", "0"], "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "M"}], "r"], "-", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.722300853477383*^9, 3.722300879902895*^9}}],

Cell[TextData[StyleBox["so,",
 FontSize->16]], "Text",
 CellChangeTimes->{{3.7223008699823275`*^9, 3.7223008722224555`*^9}, {
  3.722378852939683*^9, 3.722378853074691*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  OverscriptBox["a", "r"], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"M", "-", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        OverscriptBox["U", "0"], ")"}], "2"]}], 
     SuperscriptBox["r", "3"]]}], "]"}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"M", "-", 
     RowBox[{
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "M"}], "-", "r", "+", 
     RowBox[{
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.7222992574490957`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Radial component of the spin-curvature force, Eq. \
(66): ", "Subsubtitle"]], "Title",
 CellChangeTimes->{{3.569151093286511*^9, 3.569151117924161*^9}, {
  3.7138654763428297`*^9, 3.713865530327918*^9}, {3.7138655807258005`*^9, 
  3.713865655587082*^9}, {3.713866420035806*^9, 3.713866444810223*^9}, {
  3.713878234639907*^9, 3.7138782540050144`*^9}, {3.713881619554513*^9, 
  3.7138816327682686`*^9}, {3.7182716177789364`*^9, 3.7182716182609644`*^9}, {
  3.7300730008699446`*^9, 3.7300730097894545`*^9}},
 Background->RGBColor[0, 1, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  OverscriptBox["F", "r"], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"-", "\[InvisibleSpace]", 
    FractionBox[
     RowBox[{"3", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        OverscriptBox["U", "0"], ")"}], "2"], "S", "*", "\[Omega]"}], 
     SuperscriptBox["r", "3"]]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7138816700884037`*^9, 3.7138816728905635`*^9}, 
   3.7138817307198715`*^9, 3.713881816419773*^9, 3.718210259570578*^9, {
   3.7222988767153187`*^9, 3.722298886418874*^9}, 3.7222992919280677`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", "M", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", "S", " ", "\[Omega]"}], 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "M"}], "-", "r", "+", 
     RowBox[{
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.7222992923490915`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Radial component of covariant derivative of the \
hidden momentum, Eq. (67): ", "Subsubtitle"]], "Title",
 CellChangeTimes->{{3.569151093286511*^9, 3.569151117924161*^9}, {
  3.7138654763428297`*^9, 3.713865530327918*^9}, {3.7138655807258005`*^9, 
  3.713865655587082*^9}, {3.713866420035806*^9, 3.713866444810223*^9}, {
  3.713878234639907*^9, 3.7138782540050144`*^9}, {3.7182716214591475`*^9, 
  3.718271621971176*^9}, {3.7300730213741174`*^9, 3.730073021470123*^9}},
 Background->RGBColor[0, 1, 1]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FractionBox[
    SubsuperscriptBox["DP", "hid", "r"], "d\[Tau]"], TraditionalForm]],
  FontSize->24],
 StyleBox["  =  ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "M"}], "-", "r"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "M"}], "-", "r"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"M", "-", 
       RowBox[{
        SuperscriptBox["r", "3"], 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       OverscriptBox["U", "0"], ")"}], "4"], "S", "*", "\[Omega]"}], 
    SuperscriptBox["r", "4"]], TraditionalForm]],
  FontSize->18],
 " ",
 StyleBox[",",
  FontSize->16],
 "\n\n",
 StyleBox["where we noted that, for spin up, S = -r",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "\[Theta]"], TraditionalForm]],
  FontSize->16],
 "\n\n",
 StyleBox["Let us denote  DPhidr  \[Congruent]  ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   FractionBox[
    SubsuperscriptBox["DP", "hid", "r"], "d\[Tau]"], TraditionalForm]],
  FontSize->21],
 " ;"
}], "Text",
 CellChangeTimes->{{3.7223075643932257`*^9, 3.7223077247023945`*^9}, {
  3.722307797125537*^9, 3.7223078984473324`*^9}, {3.7223844169039235`*^9, 
  3.722384527907273*^9}, {3.722384569015624*^9, 3.7223846341643505`*^9}, {
  3.722384667309246*^9, 3.7223846747296705`*^9}, {3.7223854777486005`*^9, 
  3.722385480972785*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DPhidr", "=", 
  RowBox[{"Simplify", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "M"}], "-", "r"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"M", "-", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       OverscriptBox["U", "0"], ")"}], "4"], "S", "*", "\[Omega]"}], 
    SuperscriptBox["r", "4"]], "]"}]}]], "Input",
 CellChangeTimes->{{3.71387844222078*^9, 3.7138784584727097`*^9}, {
   3.7138789229792776`*^9, 3.7138789261504593`*^9}, 3.7182102505070596`*^9, 
   3.7222989022677803`*^9, 3.7222992950892487`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "M"}], "-", "r"}], ")"}], " ", "S", " ", "\[Omega]", 
   " ", 
   RowBox[{"(", 
    RowBox[{"M", "-", 
     RowBox[{
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r", "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.722299295346263*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Solutions", "Subtitle"]], "Title",
 CellChangeTimes->{{3.569151093286511*^9, 3.569151117924161*^9}, {
  3.7138654763428297`*^9, 3.713865530327918*^9}, {3.7138655807258005`*^9, 
  3.713865655587082*^9}, {3.7138998035294743`*^9, 3.7138998088807807`*^9}},
 Background->RGBColor[0, 1, 1]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sols", "=", "\[InvisibleSpace]", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "*", 
         OverscriptBox["a", "r"]}], "+", "DPhidr", "-", 
        OverscriptBox["F", "r"]}], ",", 
       RowBox[{"r", ">", "0"}]}], "]"}], "\[Equal]", "0"}], ",", "\[Omega]"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.687131670263804*^9, 3.687131671147855*^9}, {
  3.687131801540313*^9, 3.6871318577955303`*^9}, {3.68713201147432*^9, 
  3.68713201339443*^9}, {3.687132157162653*^9, 3.6871321591287656`*^9}, {
  3.687133009627411*^9, 3.687133018994947*^9}, {3.687133202810461*^9, 
  3.687133212858035*^9}, {3.722299233589731*^9, 3.722299247798544*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Omega]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"6", " ", "M", " ", "S"}], "-", 
         RowBox[{"r", " ", "S"}]}], 
        RowBox[{"4", " ", "m", " ", 
         SuperscriptBox["r", "3"]}]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"M", "-", "r"}], 
            SuperscriptBox["r", "3"]]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "m"}], " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"m", " ", 
             SuperscriptBox["r", "4"]}]}], 
           RowBox[{"3", " ", "m", " ", 
            SuperscriptBox["r", "6"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M", " ", "S"}], "-", 
              RowBox[{"r", " ", "S"}]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "6"]}]], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "23"}], " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["m", "2"], " ", "M", " ", 
                SuperscriptBox["r", "7"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["r", "8"]}], "-", 
               RowBox[{"54", " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["S", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox["S", "2"]}], "-", 
               RowBox[{"6", " ", "M", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox["S", "2"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "m", " ", 
             SuperscriptBox["r", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                RowBox[{"27", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                  "2"]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                   RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", "m", " ", 
              SuperscriptBox["r", "6"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
              RowBox[{"27", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["M", "2"], " ", "S"}], "+", 
                  RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                "2"]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["M", "2"], " ", "S"}], "+", 
                 RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"], " ", "S"}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"], " ", "S"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], "+", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                   ")"}], "2"]}], ")"}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"M", "-", "r"}], 
            SuperscriptBox["r", "3"]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "m"}], " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"m", " ", 
             SuperscriptBox["r", "4"]}]}], 
           RowBox[{"3", " ", "m", " ", 
            SuperscriptBox["r", "6"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M", " ", "S"}], "-", 
              RowBox[{"r", " ", "S"}]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "6"]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "23"}], " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["m", "2"], " ", "M", " ", 
                SuperscriptBox["r", "7"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["r", "8"]}], "-", 
               RowBox[{"54", " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["S", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox["S", "2"]}], "-", 
               RowBox[{"6", " ", "M", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox["S", "2"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "m", " ", 
             SuperscriptBox["r", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                RowBox[{"27", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                  "2"]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                   RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", "m", " ", 
              SuperscriptBox["r", "6"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
              RowBox[{"27", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["M", "2"], " ", "S"}], "+", 
                  RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                "2"]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["M", "2"], " ", "S"}], "+", 
                 RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"], " ", "S"}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"], " ", "S"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], "+", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                   ")"}], "2"]}], ")"}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"M", "-", "r"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "M", " ", "S"}], "-", 
                 RowBox[{"r", " ", "S"}]}], ")"}]}], 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "6"]}]], "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "M", " ", "S"}], "-", 
                 RowBox[{"r", " ", "S"}]}], ")"}], "3"], 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "9"]}]], "-", 
             FractionBox[
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["M", "2"], " ", "S"}], "-", 
                 RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}]}], 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "6"]}]]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"M", "-", "r"}], 
                  SuperscriptBox["r", "3"]]}], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox["r", "4"]}]}], 
                 RowBox[{"3", " ", "m", " ", 
                  SuperscriptBox["r", "6"]}]], "+", 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", "M", " ", "S"}], "-", 
                    RowBox[{"r", " ", "S"}]}], ")"}], "2"], 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "6"]}]], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"3", " ", "m", " ", 
                   SuperscriptBox["r", "6"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                    "+", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", "m", " ", 
                    SuperscriptBox["r", "6"]}], ")"}]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                    "+", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"6", " ", "M", " ", "S"}], "-", 
         RowBox[{"r", " ", "S"}]}], 
        RowBox[{"4", " ", "m", " ", 
         SuperscriptBox["r", "3"]}]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"M", "-", "r"}], 
            SuperscriptBox["r", "3"]]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "m"}], " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"m", " ", 
             SuperscriptBox["r", "4"]}]}], 
           RowBox[{"3", " ", "m", " ", 
            SuperscriptBox["r", "6"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M", " ", "S"}], "-", 
              RowBox[{"r", " ", "S"}]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "6"]}]], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "23"}], " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["m", "2"], " ", "M", " ", 
                SuperscriptBox["r", "7"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["r", "8"]}], "-", 
               RowBox[{"54", " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["S", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox["S", "2"]}], "-", 
               RowBox[{"6", " ", "M", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox["S", "2"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "m", " ", 
             SuperscriptBox["r", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                RowBox[{"27", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                  "2"]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                   RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", "m", " ", 
              SuperscriptBox["r", "6"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
              RowBox[{"27", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["M", "2"], " ", "S"}], "+", 
                  RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                "2"]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["M", "2"], " ", "S"}], "+", 
                 RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"], " ", "S"}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"], " ", "S"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], "+", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                   ")"}], "2"]}], ")"}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"M", "-", "r"}], 
            SuperscriptBox["r", "3"]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "m"}], " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"m", " ", 
             SuperscriptBox["r", "4"]}]}], 
           RowBox[{"3", " ", "m", " ", 
            SuperscriptBox["r", "6"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M", " ", "S"}], "-", 
              RowBox[{"r", " ", "S"}]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "6"]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "23"}], " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["m", "2"], " ", "M", " ", 
                SuperscriptBox["r", "7"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["r", "8"]}], "-", 
               RowBox[{"54", " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["S", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox["S", "2"]}], "-", 
               RowBox[{"6", " ", "M", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox["S", "2"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "m", " ", 
             SuperscriptBox["r", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                RowBox[{"27", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                  "2"]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                   RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", "m", " ", 
              SuperscriptBox["r", "6"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
              RowBox[{"27", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["M", "2"], " ", "S"}], "+", 
                  RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                "2"]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["M", "2"], " ", "S"}], "+", 
                 RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"], " ", "S"}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"], " ", "S"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], "+", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                   ")"}], "2"]}], ")"}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"M", "-", "r"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "M", " ", "S"}], "-", 
                 RowBox[{"r", " ", "S"}]}], ")"}]}], 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "6"]}]], "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "M", " ", "S"}], "-", 
                 RowBox[{"r", " ", "S"}]}], ")"}], "3"], 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "9"]}]], "-", 
             FractionBox[
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["M", "2"], " ", "S"}], "-", 
                 RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}]}], 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "6"]}]]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"M", "-", "r"}], 
                  SuperscriptBox["r", "3"]]}], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox["r", "4"]}]}], 
                 RowBox[{"3", " ", "m", " ", 
                  SuperscriptBox["r", "6"]}]], "+", 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", "M", " ", "S"}], "-", 
                    RowBox[{"r", " ", "S"}]}], ")"}], "2"], 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "6"]}]], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"3", " ", "m", " ", 
                   SuperscriptBox["r", "6"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                    "+", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", "m", " ", 
                    SuperscriptBox["r", "6"]}], ")"}]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                    "+", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"6", " ", "M", " ", "S"}], "-", 
         RowBox[{"r", " ", "S"}]}], 
        RowBox[{"4", " ", "m", " ", 
         SuperscriptBox["r", "3"]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"M", "-", "r"}], 
            SuperscriptBox["r", "3"]]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "m"}], " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"m", " ", 
             SuperscriptBox["r", "4"]}]}], 
           RowBox[{"3", " ", "m", " ", 
            SuperscriptBox["r", "6"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M", " ", "S"}], "-", 
              RowBox[{"r", " ", "S"}]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "6"]}]], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "23"}], " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["m", "2"], " ", "M", " ", 
                SuperscriptBox["r", "7"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["r", "8"]}], "-", 
               RowBox[{"54", " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["S", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox["S", "2"]}], "-", 
               RowBox[{"6", " ", "M", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox["S", "2"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "m", " ", 
             SuperscriptBox["r", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                RowBox[{"27", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                  "2"]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                   RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", "m", " ", 
              SuperscriptBox["r", "6"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
              RowBox[{"27", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["M", "2"], " ", "S"}], "+", 
                  RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                "2"]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["M", "2"], " ", "S"}], "+", 
                 RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"], " ", "S"}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"], " ", "S"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], "+", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                   ")"}], "2"]}], ")"}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"M", "-", "r"}], 
            SuperscriptBox["r", "3"]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "m"}], " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"m", " ", 
             SuperscriptBox["r", "4"]}]}], 
           RowBox[{"3", " ", "m", " ", 
            SuperscriptBox["r", "6"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M", " ", "S"}], "-", 
              RowBox[{"r", " ", "S"}]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "6"]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "23"}], " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["m", "2"], " ", "M", " ", 
                SuperscriptBox["r", "7"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["r", "8"]}], "-", 
               RowBox[{"54", " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["S", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox["S", "2"]}], "-", 
               RowBox[{"6", " ", "M", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox["S", "2"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "m", " ", 
             SuperscriptBox["r", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                RowBox[{"27", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                  "2"]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                   RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", "m", " ", 
              SuperscriptBox["r", "6"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
              RowBox[{"27", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["M", "2"], " ", "S"}], "+", 
                  RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                "2"]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["M", "2"], " ", "S"}], "+", 
                 RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"], " ", "S"}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"], " ", "S"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], "+", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                   ")"}], "2"]}], ")"}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"M", "-", "r"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "M", " ", "S"}], "-", 
                 RowBox[{"r", " ", "S"}]}], ")"}]}], 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "6"]}]], "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "M", " ", "S"}], "-", 
                 RowBox[{"r", " ", "S"}]}], ")"}], "3"], 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "9"]}]], "-", 
             FractionBox[
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["M", "2"], " ", "S"}], "-", 
                 RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}]}], 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "6"]}]]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"M", "-", "r"}], 
                  SuperscriptBox["r", "3"]]}], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox["r", "4"]}]}], 
                 RowBox[{"3", " ", "m", " ", 
                  SuperscriptBox["r", "6"]}]], "+", 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", "M", " ", "S"}], "-", 
                    RowBox[{"r", " ", "S"}]}], ")"}], "2"], 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "6"]}]], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"3", " ", "m", " ", 
                   SuperscriptBox["r", "6"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                    "+", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", "m", " ", 
                    SuperscriptBox["r", "6"]}], ")"}]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                    "+", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"6", " ", "M", " ", "S"}], "-", 
         RowBox[{"r", " ", "S"}]}], 
        RowBox[{"4", " ", "m", " ", 
         SuperscriptBox["r", "3"]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"M", "-", "r"}], 
            SuperscriptBox["r", "3"]]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "m"}], " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"m", " ", 
             SuperscriptBox["r", "4"]}]}], 
           RowBox[{"3", " ", "m", " ", 
            SuperscriptBox["r", "6"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M", " ", "S"}], "-", 
              RowBox[{"r", " ", "S"}]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "6"]}]], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "23"}], " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["m", "2"], " ", "M", " ", 
                SuperscriptBox["r", "7"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["r", "8"]}], "-", 
               RowBox[{"54", " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["S", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox["S", "2"]}], "-", 
               RowBox[{"6", " ", "M", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox["S", "2"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "m", " ", 
             SuperscriptBox["r", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                RowBox[{"27", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                  "2"]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                   RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", "m", " ", 
              SuperscriptBox["r", "6"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
              RowBox[{"27", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["M", "2"], " ", "S"}], "+", 
                  RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                "2"]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["M", "2"], " ", "S"}], "+", 
                 RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"], " ", "S"}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"], " ", "S"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], "+", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                   ")"}], "2"]}], ")"}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"M", "-", "r"}], 
            SuperscriptBox["r", "3"]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "m"}], " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"m", " ", 
             SuperscriptBox["r", "4"]}]}], 
           RowBox[{"3", " ", "m", " ", 
            SuperscriptBox["r", "6"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "M", " ", "S"}], "-", 
              RowBox[{"r", " ", "S"}]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "6"]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "23"}], " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["m", "2"], " ", "M", " ", 
                SuperscriptBox["r", "7"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["r", "8"]}], "-", 
               RowBox[{"54", " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["S", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox["S", "2"]}], "-", 
               RowBox[{"6", " ", "M", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox["S", "2"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", "m", " ", 
             SuperscriptBox["r", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                RowBox[{"27", " ", "m", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                  "2"]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                   RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", "m", " ", 
              SuperscriptBox["r", "6"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
              RowBox[{"27", " ", "m", " ", 
               SuperscriptBox["r", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["M", "2"], " ", "S"}], "+", 
                  RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                "2"]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["M", "2"], " ", "S"}], "+", 
                 RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "M", " ", 
                  SuperscriptBox["r", "3"], " ", "S"}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["M", "2"]}], "-", 
                 RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"], " ", "S"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], "+", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                   ")"}], "2"]}], ")"}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"M", "-", "r"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "M", " ", "S"}], "-", 
                 RowBox[{"r", " ", "S"}]}], ")"}]}], 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "6"]}]], "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "M", " ", "S"}], "-", 
                 RowBox[{"r", " ", "S"}]}], ")"}], "3"], 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "9"]}]], "-", 
             FractionBox[
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["M", "2"], " ", "S"}], "-", 
                 RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}]}], 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "6"]}]]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"M", "-", "r"}], 
                  SuperscriptBox["r", "3"]]}], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox["r", "4"]}]}], 
                 RowBox[{"3", " ", "m", " ", 
                  SuperscriptBox["r", "6"]}]], "+", 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", "M", " ", "S"}], "-", 
                    RowBox[{"r", " ", "S"}]}], ")"}], "2"], 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "6"]}]], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"3", " ", "m", " ", 
                   SuperscriptBox["r", "6"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                    "+", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", "m", " ", 
                    SuperscriptBox["r", "6"]}], ")"}]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}], 
                    "+", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["m", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "7"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "8"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"6", " ", "M", " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}], "3"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"72", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], "3"]}], "-", 
                    RowBox[{"27", " ", "m", " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["M", "2"], " ", "S"}], "+", 
                    RowBox[{"2", " ", "M", " ", "r", " ", "S"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}]}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"m", " ", "M", " ", "r"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "M", " ", 
                    SuperscriptBox["r", "3"], " ", "S"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", "S"}]}], ")"}], "2"]}]}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6871318733264184`*^9, 3.6871320142834806`*^9, 3.6871321603588357`*^9, 
   3.687133020295021*^9, {3.6871332087608013`*^9, 3.687133213325062*^9}, 
   3.713899994876419*^9, 3.71390020662753*^9, 3.7139002510350704`*^9, 
   3.7139015221217723`*^9, 3.7139869936304445`*^9, 3.717963745623066*^9, 
   3.717963904933178*^9, 3.7182103129556313`*^9, 3.718273880158337*^9, 
   3.7222992588261747`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The third and fourth solutions are the spurious ones; \
this can be checked by noting that, for them, the angular velocity \[Omega] \
is not zero for M=0:",
 FontFamily->"Arial",
 FontSize->18,
 FontWeight->"Bold"]], "Section",
 CellChangeTimes->{{3.713901352158051*^9, 3.713901367926953*^9}, {
  3.713901490750978*^9, 3.713901494053167*^9}, {3.717963926349403*^9, 
  3.7179639275244703`*^9}, {3.718210459550016*^9, 3.71821046941158*^9}}],

Cell[CellGroupData[{

Cell["First solution:", "Subsubsection",
 CellChangeTimes->{3.7139867874566517`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", "\[Omega]", "}"}], "/.", 
     RowBox[{"Sols", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{"M", "\[Rule]", " ", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"S", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6871330333247666`*^9, 3.6871330359459167`*^9}, {
  3.68713315000144*^9, 3.6871331624411516`*^9}, {3.687133227576877*^9, 
  3.6871332429927588`*^9}, {3.687133622031439*^9, 3.687133660374632*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.6871330372619915`*^9, 3.687133165173308*^9, {3.6871332318431215`*^9, 
   3.6871332437008*^9}, {3.687133639444435*^9, 3.687133663976838*^9}, 
   3.7138999959914827`*^9, 3.7139002075565834`*^9, 3.713901522887816*^9, 
   3.7139869944304905`*^9, 3.7179637464741144`*^9, 3.7179639053812037`*^9, 
   3.71821031328465*^9, 3.71827388090738*^9, 3.722299259565217*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second solution:", "Subsubsection",
 CellChangeTimes->{3.713986819808502*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", "\[Omega]", "}"}], "/.", 
     RowBox[{"Sols", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
    RowBox[{"M", "\[Rule]", " ", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"S", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6871330333247666`*^9, 3.6871330359459167`*^9}, {
  3.68713315000144*^9, 3.6871331624411516`*^9}, {3.687133227576877*^9, 
  3.6871332429927588`*^9}, {3.687133622031439*^9, 3.687133660374632*^9}, {
  3.6871336930705023`*^9, 3.687133693191509*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.6871330372619915`*^9, 3.687133165173308*^9, {3.6871332318431215`*^9, 
   3.6871332437008*^9}, {3.687133639444435*^9, 3.687133663976838*^9}, 
   3.687133693996555*^9, 3.713899996265498*^9, 3.7139002078415995`*^9, 
   3.7139015231848335`*^9, 3.7139869946935053`*^9, 3.7179637467361293`*^9, 
   3.717963905404205*^9, 3.718210313547665*^9, 3.718273881412409*^9, 
   3.722299259832232*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Third solution: ", "Subsubsection",
 CellChangeTimes->{3.713986904087323*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", "\[Omega]", "}"}], "/.", 
     RowBox[{"Sols", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "/.", 
    RowBox[{"M", "\[Rule]", " ", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"S", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6871330333247666`*^9, 3.6871330359459167`*^9}, {
  3.68713315000144*^9, 3.6871331624411516`*^9}, {3.687133227576877*^9, 
  3.6871332429927588`*^9}, {3.687133622031439*^9, 3.687133660374632*^9}, {
  3.6871336930705023`*^9, 3.687133693191509*^9}, {3.687133729254572*^9, 
  3.6871337293745785`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"S", "-", 
    SqrtBox[
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      SuperscriptBox["S", "2"]}]]}], 
   RowBox[{"2", " ", "m", " ", 
    SuperscriptBox["r", "2"]}]], "}"}]], "Output",
 CellChangeTimes->{
  3.6871330372619915`*^9, 3.687133165173308*^9, {3.6871332318431215`*^9, 
   3.6871332437008*^9}, {3.687133639444435*^9, 3.687133663976838*^9}, 
   3.687133693996555*^9, 3.6871337300256157`*^9, 3.713899996538514*^9, 
   3.713900208149617*^9, 3.71390152348285*^9, 3.713986994970521*^9, 
   3.717963747014145*^9, 3.717963905427206*^9, 3.718210313861683*^9, 
   3.718273881742428*^9, 3.72229926014925*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fourth solution: ", "Subsubsection",
 CellChangeTimes->{3.713986928271706*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", "\[Omega]", "}"}], "/.", 
     RowBox[{"Sols", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], "/.", 
    RowBox[{"M", "\[Rule]", " ", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"S", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6871330333247666`*^9, 3.6871330359459167`*^9}, {
  3.68713315000144*^9, 3.6871331624411516`*^9}, {3.687133227576877*^9, 
  3.6871332429927588`*^9}, {3.687133622031439*^9, 3.687133660374632*^9}, {
  3.6871336930705023`*^9, 3.687133693191509*^9}, {3.687133729254572*^9, 
  3.6871337398701787`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"S", "+", 
    SqrtBox[
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      SuperscriptBox["S", "2"]}]]}], 
   RowBox[{"2", " ", "m", " ", 
    SuperscriptBox["r", "2"]}]], "}"}]], "Output",
 CellChangeTimes->{
  3.6871330372619915`*^9, 3.687133165173308*^9, {3.6871332318431215`*^9, 
   3.6871332437008*^9}, {3.687133639444435*^9, 3.687133663976838*^9}, 
   3.687133693996555*^9, {3.6871337300256157`*^9, 3.687133740489214*^9}, 
   3.713899997395563*^9, 3.7139002084396343`*^9, 3.7139015237598658`*^9, 
   3.713986995227536*^9, 3.7179637472951612`*^9, 3.717963905448207*^9, 
   3.7182103141637*^9, 3.718273882010443*^9, 3.7222992604782686`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The first and second solutions are the physically \
relevant ones; the first is a \[OpenCurlyDoubleQuote]retrograde\
\[CloseCurlyDoubleQuote] circular orbit, the second is a \
\[OpenCurlyDoubleQuote]prograde\[CloseCurlyDoubleQuote] circular orbit", \
"Section",
 FontFamily->"Arial",
 FontSize->18,
 FontWeight->"Bold"]], "Section",
 CellChangeTimes->{
  3.713901422440071*^9, {3.7182104797161694`*^9, 3.7182105073397493`*^9}}],

Cell[CellGroupData[{

Cell["\<\
Example: r=10M, S=0.5m*M, m=M=1:\
\>", "Subsection",
 CellChangeTimes->{{3.7139012032955365`*^9, 3.7139012115830107`*^9}}],

Cell[CellGroupData[{

Cell["The first solution yields:", "Subsubsection",
 CellChangeTimes->{{3.713901247327055*^9, 3.7139012556165295`*^9}, {
  3.7182738487645416`*^9, 3.718273850379634*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", "\[Omega]", "}"}], "/.", 
    RowBox[{"Sols", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", "1"}], ",", 
     RowBox[{"M", "\[Rule]", "1"}], ",", 
     RowBox[{"S", "\[Rule]", " ", "0.5"}], ",", 
     RowBox[{"r", "\[Rule]", "10"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6871342611549945`*^9, 3.6871342928108053`*^9}, {
  3.7182103943672876`*^9, 3.7182103944462924`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.03239440370371318`"}], "+", 
   RowBox[{"7.826525441157854`*^-15", " ", "\[ImaginaryI]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.687134273871722*^9, 3.6871342934808435`*^9}, 
   3.7138999974385653`*^9, 3.713900208527639*^9, 3.713901523779867*^9, 
   3.713986995250537*^9, 3.717963747339164*^9, 3.7179639054692087`*^9, 
   3.718210314184702*^9, 3.718210427709195*^9, 3.718273882043445*^9, 
   3.722299260513271*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The second solution yields:", "Subsubsection",
 CellChangeTimes->{{3.713901247327055*^9, 3.7139012556165295`*^9}, {
  3.7139012892944555`*^9, 3.7139012922146225`*^9}, {3.718273854891892*^9, 
  3.7182738570270147`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", "\[Omega]", "}"}], "/.", 
    RowBox[{"Sols", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", "1"}], ",", 
     RowBox[{"M", "\[Rule]", "1"}], ",", 
     RowBox[{"S", "\[Rule]", " ", "0.5"}], ",", 
     RowBox[{"r", "\[Rule]", "10"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6871342611549945`*^9, 3.6871343113138638`*^9}, {
  3.718210397974494*^9, 3.718210399102559*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.030892738284586087`", "\[VeryThinSpace]", "-", 
   RowBox[{"7.479811715430675`*^-15", " ", "\[ImaginaryI]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.687134273871722*^9, 3.6871343116438828`*^9}, 
   3.7138999981296053`*^9, 3.7139002085686417`*^9, 3.7139015237998686`*^9, 
   3.713986995272538*^9, 3.717963747359165*^9, 3.7179639054922094`*^9, 
   3.718210314204703*^9, 3.718210399616588*^9, 3.718273882060446*^9, 
   3.722299260548273*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " the imaginary parts ",
 Cell[BoxData[
  RowBox[{"\[Tilde]", 
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"-", "15"}]], " ", "\[ImaginaryI]"}]}]], "Text"],
 "  are numerical noise"
}], "Text",
 CellChangeTimes->{{3.717963832886057*^9, 3.7179638778126264`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1664, 915},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 317, 7, 99, "Title"],
Cell[899, 31, 898, 19, 86, "Title"],
Cell[1800, 52, 771, 26, 35, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2608, 83, 446, 7, 75, "Title"],
Cell[3057, 92, 1012, 39, 81, "Text"],
Cell[4072, 133, 125, 2, 33, "Text"],
Cell[4200, 137, 434, 14, 47, "Input"],
Cell[4637, 153, 173, 3, 33, "Text"],
Cell[CellGroupData[{
Cell[4835, 160, 524, 18, 63, "Input"],
Cell[5362, 180, 550, 19, 56, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5961, 205, 561, 8, 75, "Title"],
Cell[CellGroupData[{
Cell[6547, 217, 647, 16, 63, "Input"],
Cell[7197, 235, 449, 14, 52, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7695, 255, 525, 7, 75, "Title"],
Cell[8223, 264, 1489, 52, 159, "Text"],
Cell[CellGroupData[{
Cell[9737, 320, 778, 22, 63, "Input"],
Cell[10518, 344, 695, 24, 57, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11262, 374, 308, 4, 85, "Title"],
Cell[CellGroupData[{
Cell[11595, 382, 756, 17, 40, "Input"],
Cell[12354, 401, 221503, 5161, 2027, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233894, 5567, 462, 8, 68, "Section"],
Cell[CellGroupData[{
Cell[234381, 5579, 84, 1, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[234490, 5584, 619, 16, 31, "Input"],
Cell[235112, 5602, 433, 7, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[235594, 5615, 83, 1, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[235702, 5620, 670, 17, 31, "Input"],
Cell[236375, 5639, 459, 8, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[236883, 5653, 83, 1, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[236991, 5658, 721, 18, 31, "Input"],
Cell[237715, 5678, 741, 18, 57, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[238505, 5702, 84, 1, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[238614, 5707, 721, 18, 31, "Input"],
Cell[239338, 5727, 773, 18, 57, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[240172, 5752, 451, 9, 68, "Section"],
Cell[CellGroupData[{
Cell[240648, 5765, 132, 3, 36, "Subsection"],
Cell[CellGroupData[{
Cell[240805, 5772, 170, 2, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[241000, 5778, 529, 14, 31, "Input"],
Cell[241532, 5794, 480, 10, 33, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[242061, 5810, 224, 3, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[242310, 5817, 525, 14, 31, "Input"],
Cell[242838, 5833, 486, 9, 33, "Output"]
}, Open  ]],
Cell[243339, 5845, 327, 11, 29, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

